Functional Programming Paradigm of Python for Scientific Computation Pipeline Integration

The advent of modern data processing has led to an increasing tendency towards interdisciplinarity, which frequently involves the importation of different technical approaches. Consequently, there is an urgent need for a unified data control system to facilitate the integration of varying libraries. This integration is of profound significance in accelerating prototype verification, optimising algorithm performance and minimising maintenance costs. This paper presents a novel functional programming (FP) paradigm based on the Python architecture and associated suites in programming practice, designed for the integration of pipelines of different data mapping operations. In particular, the solution is intended for the integration of scientific computation flows, which affords a robust yet flexible solution for the aforementioned challenges.

==> full.py <==
def function1(pos: int, opt: int = 1, *args, **kwargs):
    print(pos, opt, len(args), len(kwargs))
    return pos + opt + len(args) + len(kwargs)


function1(2)                 # 2, 1, 0, 0
function1(2, 3)              # 2, 3, 0, 0
function1(2, 3, 4, 5)        # 2, 3, 2, 0
function1(2, kw1=5, kw2=6)   # 2, 1, 0, 2


def function2(**kw):
    return function1(
        kw.get('pos'),
        kw.get('opt', 1),
        *kw.get('args', ()),
        **kw.get('kwargs', {}),
    )

from info.me import FuncTools
from typing import Union, Any


@FuncTools.attach_attr(info_func=True,
                       entry_tp=Union[str, list[str]],
                       return_tp=Any)
def func1(**kw):
    _ = kw.get('data')
    ...
    return 0


func1(data='string0')               # valid, str
func1(data=['string1', 'string2'])  # valid, list[str]
func1(data=('string3', 'string4'))  # invalid, tuple[str, ...]
func1(data=50)                      # invalid, int
func1(data=['string5', 50])         # invalid, list[str | int]

...
if not isinstance(_, (str, list)):
    raise ValueError('...')
elif isinstance(_, list):
    if not all([isinstance(_v, str) for _v in _]):
        raise ValueError('...')
...


def doc_func(**kw):
    """
    documentation begin
    ... rst doc for main_func ...
    documentation end
    """
    ...

@FuncTools.attach_attr(docstring=doc_func)
def main_func(**kw):
    ...


from info.me import FuncTools, T, Null
from numpy import ndarray


@FuncTools.params_setting(data=T[Null: ndarray],
                          arg1=T[(.3, 60): tuple[float, int]],
                          arg2=T[0.7: (lambda x: 0 < x < 1)])
def func2(**kw):
    ...


import numpy as np


_sym = (lambda x: True if (x.ndim == 2 and
                           x.shape[0] == x.shape[1] and
                           np.allclose(x, x.T)) else False)
_pos = (lambda x: np.all(np.linalg.eigvals(x) > 0))
_semi_pos = (lambda x: np.all(np.linalg.eigvals(x) >= 0))


@FuncTools.params_setting(mat1=T[Null: _sym],
                          mat2=T[Null: _pos],
                          mat3=T[Null: _semi_pos])
def func3(**kw):
    ...


from info.me import Unit


crop, denoise, resample = [Unit(mappings=[_]) for _ in [...]]
processing = crop >> denoise >> resample
prewitt, canny, log = [Unit(mappings=[_]) for _ in [...]]
compare_experiment = processing >> (prewitt | canny | log)
